Asymptotic Safety in Generalized Proca Theories

Generalized Proca Theories are the most general higher-derivative extensions of a massive vector field that retain second-order equations of motion. They are phenomenologically interesting as models of dynamical dark energy that, unlike scalar-tensor theories, can naturally accommodate cosmological anisotropies. A key open question is whether such theories can be fundamental. As a first step in this direction, we investigate whether they admit an ultraviolet completion within a quantum field theory framework, working with a truncation comprising up to four powers of the Proca field and up to two derivatives. We find a triplet of non-Gaussian ultraviolet fixed points, that lie very close to one another. Only one of them features a non-tachyonic Proca mass and could thus serve as a consistent ultraviolet completion for Generalized Proca Theories. We name it the Proca fixed point. We discuss its stability and contrast its features with those of the standard Reuter fixed point of the asymptotic safety scenario for quantum gravity and matter. In particular, we show that the Gaussian and Reuter fixed points lie on singular hypersurfaces of the flow of Generalized Proca Theories, yet can act as quasi-fixed points in certain regimes.

==> Beta_Functions_GPT_-_Draft.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    291571,       7067]
NotebookOptionsPosition[    290601,       7045]
NotebookOutlinePosition[    290995,       7061]
CellTagsIndexPosition[    290952,       7058]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Beta functions", "Title",
 CellChangeTimes->{{3.963142340795706*^9, 3.963142348747183*^9}, {
  3.963142459741872*^9, 
  3.963142466501515*^9}},ExpressionUUID->"b2f2165d-858f-4ba1-8963-\
f7daaa87f867"],

Cell[TextData[{
 "Here you will find the beta functions analyzed for the truncation \
considered of Generalized Proca Theories. We recall that the truncation \
considered is:\n\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalL]", "GPT"], "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"16", "\[Pi]", " ", "G"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "\[CapitalLambda]"}], "-", "R"}], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       SubscriptBox["Z", "A"], "4"], 
      SubscriptBox["F", "\[Mu]\[Nu]"], 
      SuperscriptBox["F", "\[Mu]\[Nu]"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      SubscriptBox["G", "2"], 
      SuperscriptBox["A", "2"]}], "+", 
     RowBox[{
      SubscriptBox["G", "3"], 
      SuperscriptBox["A", "2"], 
      RowBox[{
       SubscriptBox["\[Del]", "\[Mu]"], 
       SuperscriptBox["A", "\[Mu]"]}]}], "+", 
     RowBox[{
      SubscriptBox["G", "4"], 
      SuperscriptBox["A", "4"]}], "+", 
     RowBox[{
      SubscriptBox["G", 
       RowBox[{"4", ",", "1"}]], "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "2"], "R"}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Del]", "\[Mu]"], 
          SuperscriptBox["A", "\[Mu]"]}], ")"}], "2"], "-", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Del]", "\[Mu]"], 
         SubscriptBox["A", "\[Nu]"]}], 
        RowBox[{
         SuperscriptBox["\[Del]", "\[Nu]"], 
         SuperscriptBox["A", "\[Mu]"]}]}]}], "]"}], "+", 
     RowBox[{
      SubscriptBox["G", 
       RowBox[{"4", ",", "2"}]], "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "4"], "R"}], "+", 
       RowBox[{"2", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A", "2"], "(", 
          RowBox[{
           SubscriptBox["\[Del]", "\[Mu]"], 
           SuperscriptBox["A", "\[Mu]"]}], ")"}], "2"]}], "-", 
       RowBox[{"2", 
        RowBox[{
         SuperscriptBox["A", "2"], "(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Del]", "\[Mu]"], 
           SubscriptBox["A", "\[Nu]"]}], 
          RowBox[{
           SuperscriptBox["\[Del]", "\[Nu]"], 
           SuperscriptBox["A", "\[Mu]"]}]}], ")"}]}]}], "]"}], "+", 
     RowBox[{
      SubscriptBox["G", 
       RowBox[{"4", ",", "4"}]], 
      RowBox[{
       SuperscriptBox["A", "2"], "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Del]", "\[Mu]"], 
          SuperscriptBox["A", "\[Nu]"]}], 
         RowBox[{
          SubscriptBox["\[Del]", "\[Mu]"], 
          SubscriptBox["A", "\[Nu]"]}]}], "-", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Del]", "\[Mu]"], 
          SubscriptBox["A", "\[Nu]"]}], 
         RowBox[{
          SuperscriptBox["\[Del]", "\[Nu]"], 
          SuperscriptBox["A", "\[Mu]"]}]}]}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["G", 
       RowBox[{"4", ",", "5"}]], 
      SuperscriptBox["A", "\[Mu]"], 
      SuperscriptBox["A", "\[Nu]"], 
      SuperscriptBox[
       SubscriptBox["F", "\[Mu]"], "\[Alpha]"], 
      SubscriptBox["F", "\[Alpha]\[Nu]"]}]}]}], TraditionalForm]],
  ExpressionUUID->"eb6f1a73-7b37-4d82-b4e2-edc28bcc0a0a"],
 "\n \nWe extracted the beta functions related to the couplings ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["g", "k"], ",", 
     SubscriptBox["\[Lambda]", "k"], ",", 
     SubscriptBox["g", 
      SubscriptBox["2", "k"]], ",", 
     SubscriptBox["g", 
      RowBox[{"4", ",", 
       SubscriptBox["1", "k"]}]], ",", 
     SubscriptBox["g", 
      SubscriptBox["4", "k"]], ",", 
     SubscriptBox["g", 
      RowBox[{"4", ",", 
       SubscriptBox["2", "k"]}]]}]}], TraditionalForm]],ExpressionUUID->
  "69fa09f0-93d7-47a2-b599-666f673c2cb1"],
 "}. In this Notebook, we use the following notation:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "\[Equivalent]"}], TraditionalForm]],ExpressionUUID->
  "aebb60e9-9a55-4a86-b699-6bce763e54cd"],
 " momk\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "k"], "\[Equivalent]"}], TraditionalForm]],
  ExpressionUUID->"2edddde3-df31-440e-9c53-27bb739c4f13"],
 " gk\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "k"], "\[Equivalent]"}], TraditionalForm]],
  ExpressionUUID->"aa9d8db4-214d-43f2-907f-f6cc7a5a35dd"],
 " \[Lambda]k\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", 
     SubscriptBox["2", "k"]], "\[Equivalent]"}], TraditionalForm]],
  ExpressionUUID->"3d85fbe3-cda7-4098-87a0-db4b2ed7f0b1"],
 "g2k\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SubscriptBox["g", 
      RowBox[{"4", ",", "1"}]], "k"], "\[Equivalent]"}], TraditionalForm]],
  ExpressionUUID->"45039ee1-0f46-450e-aa82-71370336bf8e"],
 "g41k\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", 
     SubscriptBox["4", "k"]], "\[Equivalent]"}], TraditionalForm]],
  ExpressionUUID->"c74ee7e4-08ab-43ef-be6a-a0ed7b8d5dfc"],
 "g4k\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", 
     RowBox[{"4", ",", 
      SubscriptBox["2", "k"]}]], "\[Equivalent]"}], TraditionalForm]],
  ExpressionUUID->"e8b61d4e-fbde-4691-8315-fd451c9ccf10"],
 " g42k\n"
}], "Text",
 CellChangeTimes->{{3.9631424733693733`*^9, 3.963142782988228*^9}, {
  3.963142841125926*^9, 3.9631429123086977`*^9}, {3.963142943837523*^9, 
  3.963143057721364*^9}, {3.9631434935602207`*^9, 3.963143499747799*^9}, {
  3.963143683272812*^9, 3.963143688185313*^9}, {3.963143804294486*^9, 
  3.9631441367636623`*^9}, {3.963144239129159*^9, 3.963144271487911*^9}, {
  3.9631445875155163`*^9, 3.963144598552256*^9}, {3.9631996939123707`*^9, 
  3.9631997340169363`*^9}},ExpressionUUID->"7fc59a87-5fe4-48e2-a91a-\
bb4485424ab8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963143489285432*^9, 
  3.963143491521862*^9}},ExpressionUUID->"e6fd442b-ccab-4022-a302-\
8a39497908f2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "g"], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"gk", "[", "momk", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"gk", "[", "momk", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"46", "+", 
           RowBox[{"45", " ", 
            RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
           "-", 
           RowBox[{"52", " ", 
            RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
           RowBox[{"112", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"g2k", "[", "momk", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
           "+", 
           RowBox[{
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "29"}], "+", 
              RowBox[{"50", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
              RowBox[{"80", " ", 
               SuperscriptBox[
                RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"g2k", "[", "momk", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
           "+", 
           RowBox[{
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13"}], "+", 
              RowBox[{"19", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
              RowBox[{"34", " ", 
               SuperscriptBox[
                RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}]}],
           ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"g2k", "[", "momk", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"gk", "[", "momk", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"14", " ", 
            RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Beta]", "\[Lambda]"], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "288"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"g2k", "[", "momk", "]"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "73"}], "+", 
          RowBox[{"86", " ", 
           RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
          RowBox[{"104", " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"g2k", "[", "momk", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
          "-", 
          RowBox[{"45", " ", 
           RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"g2k", "[", "momk", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "71"}], "+", 
             RowBox[{"118", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
             RowBox[{"232", " ", 
              SuperscriptBox[
               RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"12", " ", "\[Pi]", " ", 
        RowBox[{"gk", "[", "momk", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"5", " ", 
              RowBox[{"g4a1k", "[", "momk", "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"64", "-", 
             RowBox[{"180", " ", 
              RowBox[{"g4a1k", "[", "momk", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"45", " ", 
              RowBox[{"g4a1k", "[", "momk", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"g2k", "[", "momk", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox[
               RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox[
               RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"g2k", "[", "momk", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "21"}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
             RowBox[{"116", " ", 
              SuperscriptBox[
               RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
             RowBox[{"80", " ", 
              SuperscriptBox[
               RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"g2k", "[", "momk", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
         "+", 
         RowBox[{
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"14", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox[
              RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "g2"], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"160", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"g2k", "[", "momk", "]"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Pi]", " ", 
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "31"}], "+", 
              RowBox[{"76", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
              RowBox[{"52", " ", 
               SuperscriptBox[
                RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox[
                RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{"480", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"g2k", "[", "momk", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "4"]}], 
           "+", 
           RowBox[{"3", " ", "\[Pi]", " ", 
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "31"}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}]}], "+", 
              RowBox[{"26", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox[
                RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"13", "-", 
              RowBox[{"67", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
              RowBox[{"118", " ", 
               SuperscriptBox[
                RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
              RowBox[{"72", " ", 
               SuperscriptBox[
                RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
              RowBox[{
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"10", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"81", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
         RowBox[{"gk", "[", "momk", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"120", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
           "+", 
           RowBox[{
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"45", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"19", "-", 
                 RowBox[{"58", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                 RowBox[{"88", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"12", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"g2k", "[", "momk", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1440", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "4"]}], 
           "+", 
           RowBox[{"60", " ", "\[Pi]", " ", 
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "50"}], "+", 
              RowBox[{"33", " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"48", "-", 
                 RowBox[{"64", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
              
              RowBox[{"52", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
              RowBox[{"48", " ", 
               SuperscriptBox[
                RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "33"}], " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"13", "-", 
                 RowBox[{"34", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                ")"}]}], "+", 
              RowBox[{"20", " ", 
               RowBox[{"(", 
                RowBox[{"29", "-", 
                 RowBox[{"136", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                 RowBox[{"228", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                 RowBox[{"144", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                ")"}]}], "+", 
              RowBox[{"40", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "49"}], "+", 
                 RowBox[{"194", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                 RowBox[{"300", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"g2k", "[", "momk", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "45"}], " ", 
            RowBox[{"g4k", "[", "momk", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                "2"]}], "+", 
              RowBox[{
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"14", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1485"}], " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                "2"]}], "+", 
              RowBox[{"160", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"20", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "53"}], "+", 
                    RowBox[{"26", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"487", "-", 
                    RowBox[{"1708", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"2628", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"1040", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"g2k", "[", "momk", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"135", " ", 
            RowBox[{"g4k", "[", "momk", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                "2"]}], "+", 
              RowBox[{
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"14", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1440", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                "4"]}], "-", 
              RowBox[{"60", " ", "\[Pi]", " ", 
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{"26", "-", 
                 RowBox[{"28", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                 RowBox[{"48", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                 RowBox[{"48", " ", 
                  RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "33"}], "+", 
                    RowBox[{"13", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"100", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"6", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"30", " ", 
                  RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "115"}], "+", 
                    RowBox[{"468", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"812", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"768", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "488"}], "+", 
                    RowBox[{"1475", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"3050", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"1560", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"240", " ", 
        RowBox[{"g2k", "[", "momk", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"g2k", "[", "momk", "]"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
          "+", 
          RowBox[{
           RowBox[{"gk", "[", "momk", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"14", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox[
               RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.963142000313895*^9, 3.963142021243794*^9}, {
  3.963142135843773*^9, 3.963142168886415*^9}, {3.963142242496744*^9, 
  3.963142252550456*^9}, {3.9696006925274477`*^9, 
  3.969600725345426*^9}},ExpressionUUID->"4757dd8c-b264-4568-a108-\
1189b547c32b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "g41"], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"640", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "7"], " ", 
       RowBox[{"gk", "[", "momk", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"32", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}], 
         "+", 
         RowBox[{"12", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"10", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"810", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
       RowBox[{"gk", "[", "momk", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"120", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
         "+", 
         RowBox[{
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
            "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"19", "-", 
               RowBox[{"58", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
               RowBox[{"88", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "\[Pi]", " ", 
       RowBox[{"g2k", "[", "momk", "]"}], " ", 
       RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
       RowBox[{"gk", "[", "momk", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24300", " ", 
          SuperscriptBox[
           RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"]}], 
         "+", 
         RowBox[{"90", " ", 
          SuperscriptBox[
           RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1440", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
            "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "331"}], "+", 
               RowBox[{"820", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"1468", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"40", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
            "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"11", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1920", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"25", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"3039", "-", 
               RowBox[{"24298", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
               RowBox[{"60628", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
               RowBox[{"62200", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"80", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "6"], " ", 
       RowBox[{"gk", "[", "momk", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "+", 
               RowBox[{"46", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "77"}], "+", 
               RowBox[{"88", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
               RowBox[{"284", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
               RowBox[{"736", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "161"}], "+", 
               RowBox[{"344", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
               RowBox[{"280", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
               RowBox[{"576", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], ")"}]}], 
            "+", 
            RowBox[{"12", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"79", "-", 
               RowBox[{"58", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"248", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "5"], " ", 
       RowBox[{"gk", "[", "momk", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"120", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "65"}], "+", 
               RowBox[{"226", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"447", "-", 
               RowBox[{"5776", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
               RowBox[{"16456", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
               RowBox[{"22600", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"30", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "343"}], "+", 
               RowBox[{"179", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
               RowBox[{"1314", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
               RowBox[{"1752", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], ")"}]}], 
            "+", 
            RowBox[{"12", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"84", "+", 
               RowBox[{"97", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"676", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
               RowBox[{"292", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"15", " ", 
          RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "127"}], "+", 
               RowBox[{"768", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
               RowBox[{"124", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}], 
            "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"139", "-", 
               RowBox[{"1362", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
               RowBox[{"1860", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
               RowBox[{"1352", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
               RowBox[{"2976", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1350", " ", 
          RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
            "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"180", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"15", " ", 
             RowBox[{"g4a1k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"g4k", "[", "momk", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
            "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"90", " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"240", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "22"}], "+", 
                  RowBox[{"13", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1475", "-", 
                  RowBox[{"4400", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"8996", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                  RowBox[{"6240", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"34", "-", 
                  RowBox[{"769", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"1438", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                  RowBox[{"648", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}], "+", 
               RowBox[{"12", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "53"}], "+", 
                  RowBox[{"311", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"464", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"108", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1920", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{"17", "-", 
                  RowBox[{"260", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"83", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"18343", "-", 
                  RowBox[{"2226", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"78204", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"461320", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                  RowBox[{"318720", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"72", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "-", 
                  RowBox[{"1332", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"788", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3491"}], "+", 
                  RowBox[{"36958", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"117964", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"207320", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                  RowBox[{"113472", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "675"}], " ", 
          RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
            "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"360", " ", 
          RowBox[{"g4k", "[", "momk", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
            "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", 
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"990", " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"60", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{"34", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"64", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"1312", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"3220", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"1200", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}], "-", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"877", "+", 
                  RowBox[{"2102", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"8144", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"7200", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"120", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{"445", "-", 
                  RowBox[{"2083", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"1126", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15883"}], "+", 
                  RowBox[{"120972", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"330432", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"499640", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                  RowBox[{"270240", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"15", " ", 
             RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"96", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{"27", "-", 
                  RowBox[{"241", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"86", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1313"}], "+", 
                  RowBox[{"9548", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"24200", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"35880", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                  RowBox[{"16512", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1350"}], " ", 
          RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
            "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"360", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"15", " ", 
             RowBox[{"g4a1k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"g4k", "[", "momk", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
            "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"89100", " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "4"], " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"]}], 
            "+", 
            RowBox[{"60", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"20", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"36", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"90", " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"120", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "93"}], "+", 
                  RowBox[{"52", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4229", "-", 
                  RowBox[{"13520", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"22796", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                  RowBox[{"12480", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"960", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{"199", "-", 
                  RowBox[{"441", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"794", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "93481"}], "+", 
                  RowBox[{"482918", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"1393868", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"2094280", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                  RowBox[{"1524480", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"48", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{"71", "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "967"}], "+", 
                  RowBox[{"3750", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"5964", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"1784", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                  RowBox[{"1152", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1920", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"g2k", "[", "momk", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"g2k", "[", "momk", "]"}]}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"gk", "[", "momk", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"14", " ", 
            RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.963142024635894*^9, 3.963142053110743*^9}, 
   3.963142139822832*^9, 3.963142180323201*^9, 3.963142256944282*^9, 
   3.969600753088344*^9},ExpressionUUID->"531aec87-9ba2-43f3-b430-\
4e76b2f105f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "g4"], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2240", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"g2k", "[", "momk", "]"}], "8"], " ", 
         SuperscriptBox[
          RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"560", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"g2k", "[", "momk", "]"}], "7"], " ", 
         SuperscriptBox[
          RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", " ", 
            RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                "2"]}], "+", 
              RowBox[{
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"10", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "77"}], "+", 
                 RowBox[{"254", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                 RowBox[{"216", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                ")"}]}], "+", 
              RowBox[{"36", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{"13", "-", 
                 RowBox[{"32", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"162", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
         RowBox[{"gk", "[", "momk", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"90", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"168", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                "2"]}], "+", 
              RowBox[{
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "66"}], "+", 
                 RowBox[{"45", " ", 
                  RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{"172", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                 RowBox[{"272", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"g4k", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"120", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                "2"]}], "+", 
              RowBox[{
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"45", " ", 
                  RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"19", "-", 
                    RowBox[{"58", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"88", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"g2k", "[", "momk", "]"}], "4"], " ", 
         RowBox[{"gk", "[", "momk", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "21"}], " ", 
            RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"960", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
              
              RowBox[{"360", " ", "\[Pi]", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "44"}], "+", 
                 RowBox[{"13", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
              
              RowBox[{"3", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1337", "-", 
                 RowBox[{"3998", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                 RowBox[{"7808", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                 RowBox[{"3120", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                ")"}]}], "+", 
              RowBox[{"20", " ", 
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"145", "-", 
                 RowBox[{"568", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                 RowBox[{"1012", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                 RowBox[{"768", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"210", " ", 
            RowBox[{"g4k", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "21"}], " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"60", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"34", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"18", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"44", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"48", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"12", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "-", 
                    RowBox[{"14", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1536", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], ")"}]}], "+", 
                 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"547", "-", 
                    RowBox[{"2124", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"3980", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"3072", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[Pi]", " ", 
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"700", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "-", 
                    RowBox[{"20", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"36", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"13730", " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"84", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"62", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"112", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"72", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "9831"}], "+", 
                    RowBox[{"4306", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"227537", "-", 
                    RowBox[{"664452", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"1281604", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"620064", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"42", " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"60", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "777"}], "+", 
                    RowBox[{"451", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"15593", "-", 
                    RowBox[{"52445", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"96050", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"54120", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"210", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"48", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "21"}], "+", 
                    RowBox[{"22", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"371", "-", 
                    RowBox[{"1444", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"2700", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"2112", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"28", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"g2k", "[", "momk", "]"}], "5"], " ", 
         RowBox[{"gk", "[", "momk", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "120"}], " ", 
            RowBox[{"g4k", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"22", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"72", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"24", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"20", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"23968", " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"22", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"20", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "139"}], "+", 
                    RowBox[{"58", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"648", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"36", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"60", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1109"}], "+", 
                    RowBox[{"502", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"21529", "-", 
                    RowBox[{"70672", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"126532", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"60240", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"60", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"96", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"459", "-", 
                    RowBox[{"1708", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"2924", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"1152", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"33", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"60", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"34", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"10", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"96", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"89", "-", 
                    RowBox[{"340", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"612", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"384", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"840", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"g2k", "[", "momk", "]"}], "6"], " ", 
         RowBox[{"gk", "[", "momk", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"g4k", "[", "momk", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"8", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                "2"]}], "+", 
              RowBox[{
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"10", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"51", " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"60", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"34", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"12", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{"17", "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "-", 
                    RowBox[{"42", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"52", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"240", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"g2k", "[", "momk", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"70", " ", 
            SuperscriptBox[
             RowBox[{"g4k", "[", "momk", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                "2"]}], "+", 
              RowBox[{
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"14", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"14", " ", "\[Pi]", " ", 
            RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
            RowBox[{"g4k", "[", "momk", "]"}], " ", 
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3375"}], " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                "2"]}], "-", 
              RowBox[{"80", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"18", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"40", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"311", "-", 
                    RowBox[{"986", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"1696", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"560", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "\[Pi]", " ", 
            RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "63"}], " ", 
               RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"120", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"45", " ", 
                    RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "-", 
                    RowBox[{"58", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"88", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"80", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2925"}], " ", 
                  SuperscriptBox[
                   RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "-", 
                 RowBox[{"70", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"36", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                    "2"]}], "+", 
                    RowBox[{
                    RowBox[{"gk", "[", "momk", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"36", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"56", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"42", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "471"}], "+", 
                    RowBox[{"98", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"gk", "[", "momk", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7133", "-", 
                    RowBox[{"18826", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"33492", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"8232", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"g2k", "[", "momk", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1890", " ", 
            SuperscriptBox[
             RowBox[{"g4k", "[", "momk", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                "2"]}], "+", 
              RowBox[{
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"14", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"420", " ", "\[Pi]", " ", 
            RowBox[{"g4k", "[", "momk", "]"}], " ", 
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "71"}], "+", 
                    RowBox[{"152", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"216", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"72", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"7", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"60", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "14"}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"242", "-", 
                    RowBox[{"797", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"1622", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"1080", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"28", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"101", "-", 
                    RowBox[{"395", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"776", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"672", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Pi]", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5040", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"12", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                    "2"]}], "+", 
                    RowBox[{
                    RowBox[{"gk", "[", "momk", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox[
                   RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"576", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2341"}], "+", 
                    RowBox[{"1273", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"gk", "[", "momk", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"506723", "-", 
                    RowBox[{"1590540", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"2869228", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"1466496", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox[
                   RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"672", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "588"}], "+", 
                    RowBox[{"197", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"gk", "[", "momk", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"105395", "-", 
                    RowBox[{"241444", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"569628", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"264768", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"63", " ", 
                  RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"20", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "919"}], "+", 
                    RowBox[{"298", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"gk", "[", "momk", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6829", "-", 
                    RowBox[{"22696", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"36356", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"11920", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"21", " ", 
               RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1485"}], " ", 
                  SuperscriptBox[
                   RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{"20", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                  
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"96", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                    "2"]}], "+", 
                    RowBox[{
                    RowBox[{"gk", "[", "momk", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "59"}], "+", 
                    RowBox[{"118", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"192", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"60", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "119"}], "+", 
                    RowBox[{"52", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"gk", "[", "momk", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2287", "-", 
                    RowBox[{"7474", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"13384", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"6240", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        
        RowBox[{
         SuperscriptBox[
          RowBox[{"g2k", "[", "momk", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3990", " ", 
            SuperscriptBox[
             RowBox[{"g4k", "[", "momk", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                "2"]}], "+", 
              RowBox[{
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"14", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"42", " ", "\[Pi]", " ", 
            RowBox[{"g4k", "[", "momk", "]"}], " ", 
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4725"}], " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                "2"]}], "+", 
              RowBox[{"20", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "-", 
                    RowBox[{"20", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"36", " ", "\[Pi]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"20", " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "73"}], "+", 
                    RowBox[{"52", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"567", "-", 
                    RowBox[{"1986", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"3496", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"2080", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"10", " ", 
               RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "384"}], " ", "\[Pi]", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "31"}], "+", 
                    RowBox[{"140", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"444", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"768", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"gk", "[", "momk", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[Pi]", " ", 
               SuperscriptBox[
                RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
               RowBox[{"gk", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "617850"}], " ", 
                  SuperscriptBox[
                   RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "-", 
                 RowBox[{"2478", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"60", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                    "2"]}], "+", 
                    RowBox[{
                    RowBox[{"gk", "[", "momk", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"58", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"88", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox[
                   RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"168", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5086"}], "+", 
                    RowBox[{"2017", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"gk", "[", "momk", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"296425", "-", 
                    RowBox[{"810570", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"1557176", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"677712", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"21", " ", 
                  RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"144", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "993"}], "+", 
                    RowBox[{"262", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"gk", "[", "momk", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"51373", "-", 
                    RowBox[{"150324", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"257012", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"75456", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"21", " ", 
               RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4185"}], " ", 
                  SuperscriptBox[
                   RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                  RowBox[{"gk", "[", "momk", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{"80", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"12", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                    "2"]}], "+", 
                    RowBox[{
                    RowBox[{"gk", "[", "momk", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"18", " ", 
                  RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"40", " ", "\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31"}], "+", 
                    RowBox[{"13", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"gk", "[", "momk", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"469", "-", 
                    RowBox[{"1582", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"2592", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"1040", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"840", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"g2k", "[", "momk", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"g2k", "[", "momk", "]"}]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
          "+", 
          RowBox[{
           RowBox[{"gk", "[", "momk", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"14", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox[
               RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.963142056619013*^9, 3.963142092869938*^9}, 
   3.9631421575473623`*^9, {3.9631421957049828`*^9, 3.963142201832197*^9}, 
   3.963142261791391*^9, 
   3.969600779059927*^9},ExpressionUUID->"d138772a-ef19-4079-ae60-\
6d8d34003f43"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "g42"], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "15360"}], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "10"], " ", 
       SuperscriptBox[
        RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"22", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}], 
         "+", 
         RowBox[{"6", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"19", "-", 
            RowBox[{"40", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"19440", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
       RowBox[{"g4k", "[", "momk", "]"}], " ", 
       RowBox[{"gk", "[", "momk", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"120", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "4"]}], 
         "+", 
         RowBox[{
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
            "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"19", "-", 
               RowBox[{"58", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
               RowBox[{"88", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"1920", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "9"], " ", 
       SuperscriptBox[
        RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"65", "-", 
               RowBox[{"397", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
               RowBox[{"288", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
               RowBox[{"72", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], ")"}]}], 
            "+", 
            RowBox[{"6", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "163"}], "+", 
               RowBox[{"406", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"172", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
             " ", 
             RowBox[{"(", 
              RowBox[{"23", "+", 
               RowBox[{"170", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"571", "-", 
               RowBox[{"1280", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
               RowBox[{"860", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
               RowBox[{"2720", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"g2k", "[", "momk", "]"}], " ", 
       RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "50"}], " ", 
          SuperscriptBox[
           RowBox[{"g4k", "[", "momk", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
            "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"g4k", "[", "momk", "]"}], " ", 
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "82350"}], " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"]}], 
            "-", 
            RowBox[{"40", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"11", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"160", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "52"}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2387", "-", 
                  RowBox[{"7076", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"11932", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                  RowBox[{"2240", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "480"}], " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "47"}], "+", 
                  RowBox[{"130", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4839"}], "+", 
                  RowBox[{"34498", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"83428", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"81400", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", "\[Pi]", " ", 
          RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"976", " ", 
                RowBox[{"g4a1k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"144", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"45", " ", 
                   RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                    "2"]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"13", "-", 
                    RowBox[{"36", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"56", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"45", " ", 
             RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"120", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"45", " ", 
                   RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                    "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"19", "-", 
                    RowBox[{"58", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"88", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "120"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "19"}], "+", 
            RowBox[{"75", " ", 
             RowBox[{"g4a1k", "[", "momk", "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"g4k", "[", "momk", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "4"], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
            "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2265660"}], " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"]}], 
            "-", 
            RowBox[{"150", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"60", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "19"}], "+", 
                  RowBox[{"58", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"88", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"504", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "12251"}], "+", 
                  RowBox[{"78", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1854547", "-", 
                  RowBox[{"4689180", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"8154332", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                  RowBox[{"78624", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"288", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{"5309", "-", 
                  RowBox[{"10502", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"56", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "486401"}], "+", 
                  RowBox[{"2424934", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"5138476", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"4443080", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                  RowBox[{"32256", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[Pi]", " ", 
          RowBox[{"g4k", "[", "momk", "]"}], " ", 
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1822500"}], " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "4"], " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"]}], 
            "+", 
            RowBox[{"40", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"135", " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4800", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "25"}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"34165", "-", 
                  RowBox[{"102436", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"184372", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                  RowBox[{"67200", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"240", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1219"}], "+", 
                  RowBox[{"3434", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"504", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"41133", "-", 
                  RowBox[{"345730", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"840340", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                  RowBox[{"745480", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                  RowBox[{"241920", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"96", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"60", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"1306", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"4948", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"7400", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                  RowBox[{"768", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"200", " ", 
             RowBox[{"g4k", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"164700", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "3"]}], "+", 
               RowBox[{"40", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                    "2"]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3840", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3381", "-", 
                    RowBox[{"23902", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"57532", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"55720", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"180", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"80", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1191", "-", 
                    RowBox[{"3528", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"5956", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"1120", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"4", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"28800", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "5"]}], 
            "+", 
            RowBox[{"60", " ", "\[Pi]", " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1073"}], "+", 
               RowBox[{"2456", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
               RowBox[{"2452", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
               RowBox[{"1920", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
               RowBox[{"16", " ", 
                RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "173"}], "+", 
                  RowBox[{"442", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2067"}], "+", 
                  RowBox[{"14416", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"38056", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"44200", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"443", "+", 
                  RowBox[{"3734", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"17180", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"17752", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                  RowBox[{"8928", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "15"}], " ", 
             RowBox[{"g4k", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                  
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"gk", "[", "momk", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"121", "-", 
                    RowBox[{"410", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"272", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"36", " ", "\[Pi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"116", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"30", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"60", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"220", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"160", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18991"}], "+", 
                    RowBox[{"39710", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"48743", "-", 
                    RowBox[{"231348", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"511500", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"508288", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"60", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{"241", "-", 
                    RowBox[{"787", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"544", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"132", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"666", "-", 
                    RowBox[{"1925", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"1990", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"792", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"60", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{"22397", "-", 
                    RowBox[{"65134", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"35388", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "437445"}], "+", 
                    RowBox[{"2755772", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"7127084", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"8980928", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"4246560", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"36", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3807"}], "-", 
                    RowBox[{"6952", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"4940", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"59413", "-", 
                    RowBox[{"130790", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"5476", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"454376", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"355680", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"16", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"288", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "5"]}], 
            "-", 
            RowBox[{"12", " ", "\[Pi]", " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
             " ", 
             RowBox[{"(", 
              RowBox[{"61", "-", 
               RowBox[{"118", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"104", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], ")"}]}], 
            "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"47", "+", 
               RowBox[{"56", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"692", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
               RowBox[{"928", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"120", " ", 
             RowBox[{"g4k", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"14", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1919"}], "+", 
                    RowBox[{"4204", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"6693", "-", 
                    RowBox[{"38929", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"99244", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"105100", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"60", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"859", "-", 
                    RowBox[{"3164", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"2868", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"144", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"12", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "475"}], "+", 
                    RowBox[{"1330", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"772", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"36", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1565"}], "-", 
                    RowBox[{"8492", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"4236", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"21227", "+", 
                    RowBox[{"6818", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"200924", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"528328", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"304992", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"8", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"28800", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "5"]}], 
            "-", 
            RowBox[{"30", " ", "\[Pi]", " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"], 
             " ", 
             RowBox[{"(", 
              RowBox[{"2329", "-", 
               RowBox[{"8368", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"1028", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
               RowBox[{"3840", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
               RowBox[{"5130", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1655", "-", 
                  RowBox[{"5379", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"2494", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2565"}], " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{"60", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"132", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"128", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}], "+", 
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{"1188", "-", 
                  RowBox[{"9315", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"25646", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                  RowBox[{"33064", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                  RowBox[{"12528", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"55252", "-", 
                  RowBox[{"359369", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"935384", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                  RowBox[{"1253500", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                  RowBox[{"598560", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", 
             RowBox[{"g4k", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"120", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "89"}], "+", 
                    RowBox[{"230", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1049", "-", 
                    RowBox[{"7432", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"19672", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"23000", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1306"}], "+", 
                    RowBox[{"235", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"6894", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"8424", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"36", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{"119", "+", 
                    RowBox[{"233", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"1176", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"468", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "509"}], "+", 
                    RowBox[{"1826", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"2736", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"687", "-", 
                    RowBox[{"2332", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"180", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"23248", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"65664", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"376496", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                    "2"]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"22", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"120", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "35"}], "-", 
                    RowBox[{"76", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"148", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"288", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"310", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"168", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"1728", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"120", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{"44583", "-", 
                    RowBox[{"144008", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"111268", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2089633"}], "+", 
                    RowBox[{"13476058", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"36040228", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"48169416", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"26704320", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"36", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "314407"}], "+", 
                    RowBox[{"477716", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"350580", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"201061", "+", 
                    RowBox[{"2952802", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"9505708", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"17341688", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"25241760", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"180", " ", 
                RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{"2801", "-", 
                    RowBox[{"1720", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"2604", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8039"}], "+", 
                    RowBox[{"31682", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"56244", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"50120", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"20832", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "600"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"87", " ", 
             RowBox[{"g4a1k", "[", "momk", "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"g4k", "[", "momk", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "4"], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], 
            "+", 
            RowBox[{
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"g4k", "[", "momk", "]"}], " ", 
          RowBox[{"gk", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1701000"}], " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "4"], " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"]}], 
            "+", 
            RowBox[{"135", " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"960", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "222"}], "+", 
                  RowBox[{"163", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"80199", "-", 
                  RowBox[{"273772", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"491132", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                  RowBox[{"312960", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"40", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"643", "-", 
                  RowBox[{"3412", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"3636", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                  RowBox[{"2448", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}], "+", 
               RowBox[{"36", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "105"}], "+", 
                  RowBox[{"342", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"332", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"136", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"120", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{"2213", "-", 
                  RowBox[{"8198", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"28472", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "338915"}], "+", 
                  RowBox[{"1513368", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"4210728", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"7491400", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                  RowBox[{"6833280", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"20", " ", 
             RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{"9187", "-", 
                  RowBox[{"21294", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"14800", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "36573"}], "+", 
                  RowBox[{"210352", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"522884", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"647664", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                  RowBox[{"355200", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6543090", " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "4"], " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"]}], 
            "+", 
            RowBox[{"480", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"11", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"144", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{"118459", "+", 
                  RowBox[{"13179", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4337365", "-", 
                  RowBox[{"9346356", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"17452460", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"3795552", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "534469"}], "+", 
                  RowBox[{"1043492", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"37068", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"5101141", "-", 
                  RowBox[{"24904934", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"53598116", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                  RowBox[{"46802344", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                  RowBox[{"2668896", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"60", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4874"}], "+", 
                  RowBox[{"6229", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"54", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"80616", "-", 
                  RowBox[{"363251", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"734540", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                  RowBox[{"490148", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                  RowBox[{"6480", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3000", " ", 
             RowBox[{"g4k", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5760", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "5"]}], "-", 
               RowBox[{"120", " ", "\[Pi]", " ", 
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "244"}], "+", 
                  RowBox[{"226", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"244", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"192", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                  RowBox[{"225", " ", 
                   SuperscriptBox[
                    RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"65", "-", 
                    RowBox[{"164", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"68", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "53"}], "+", 
                    RowBox[{"201", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"626", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"202500", " ", 
                   SuperscriptBox[
                    RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                    "3"]}], "+", 
                  RowBox[{
                   RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22547"}], "+", 
                    RowBox[{"63982", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"198292", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"464840", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"600960", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}], "-", 
                  RowBox[{"15", " ", 
                   RowBox[{"(", 
                    RowBox[{"419", "-", 
                    RowBox[{"1834", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"3324", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"1608", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                    RowBox[{"576", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"720", " ", 
                   SuperscriptBox[
                    RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"842", "-", 
                    RowBox[{"4437", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"10359", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"12256", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                    RowBox[{"5100", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1080", " ", 
             SuperscriptBox[
              RowBox[{"g4k", "[", "momk", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "4"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "240"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"107", "-", 
                    RowBox[{"313", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"186", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"216", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"12", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "32"}], "+", 
                    RowBox[{"65", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"20", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"144", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{"35255", "+", 
                    RowBox[{"9332", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                  "-", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1126805", "-", 
                    RowBox[{"1939316", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"3776228", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"2687616", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"36", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "228797"}], "+", 
                    RowBox[{"343324", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"246972", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1142455", "-", 
                    RowBox[{"3870474", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"5448540", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"4004392", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"17781984", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"120", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{"5489", "-", 
                    RowBox[{"3887", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"10154", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "192011"}], "+", 
                    RowBox[{"1104588", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"3062652", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"3293392", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"2436960", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"40", " ", 
                RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "931"}], "-", 
                    RowBox[{"544", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"3084", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9199"}], "+", 
                    RowBox[{"40766", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"94508", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"162832", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"111024", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"5", " ", "\[Pi]", " ", 
             RowBox[{"g4k", "[", "momk", "]"}], " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3780", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"60", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                    "2"]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"34", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"64", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"36", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{"51", "+", 
                    RowBox[{"1066", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"3340", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"2008", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3353", "+", 
                    RowBox[{"7224", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"25244", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"36144", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "77"}], "-", 
                    RowBox[{"18334", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"18544", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"32111", "-", 
                    RowBox[{"210056", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"562484", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"819456", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                    RowBox[{"445056", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "24"}], " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{"23131", "-", 
                    RowBox[{"83578", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"52312", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"201941", "-", 
                    RowBox[{"1317096", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"3432984", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"4682872", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                    RowBox[{"2510976", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5400", " ", 
             RowBox[{"g4k", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"115200", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "5"]}], "-", 
               RowBox[{"120", " ", "\[Pi]", " ", 
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{"1915", "-", 
                  RowBox[{"10780", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"3148", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"3840", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                  RowBox[{"90", " ", 
                   SuperscriptBox[
                    RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"285", "-", 
                    RowBox[{"712", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"284", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"24", " ", 
                   RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"727", "-", 
                    RowBox[{"2637", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"1454", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"720", " ", 
                   SuperscriptBox[
                    RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1174", "-", 
                    RowBox[{"5985", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"14550", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"18812", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                    RowBox[{"8520", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"40", " ", 
                   RowBox[{"(", 
                    RowBox[{"3385", "-", 
                    RowBox[{"23942", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"64214", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"88288", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                    RowBox[{"43848", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"222931", "-", 
                    RowBox[{"1490618", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"3913028", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"5393080", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                    RowBox[{"2791680", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{
       SuperscriptBox[
        RowBox[{"g2k", "[", "momk", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "15"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "163"}], "+", 
               RowBox[{"810", " ", 
                RowBox[{"g4a1k", "[", "momk", "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"g4k", "[", "momk", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "4"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"g4k", "[", "momk", "]"}], " ", 
             RowBox[{"gk", "[", "momk", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"675", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"240", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "35"}], "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2705", "-", 
                    RowBox[{"9064", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"17916", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"12960", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"30", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "179"}], "+", 
                    RowBox[{"302", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                  "-", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"193", "+", 
                    RowBox[{"3116", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"5684", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"7248", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"60", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{"12767", "-", 
                    RowBox[{"53618", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"25352", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "223213"}], "+", 
                    RowBox[{"1766919", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"4715394", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"6409520", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"3042240", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"10", " ", 
                RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9225"}], "+", 
                    RowBox[{"4474", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"6448", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2439", "-", 
                    RowBox[{"941", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"20560", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"96316", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"77376", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1058895", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "5"], " ", 
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "3"]}], "+", 
               RowBox[{"60", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"36", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"72", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{"144579", "+", 
                    RowBox[{"36782", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}]}], 
                  "-", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2303211", "-", 
                    RowBox[{"3978364", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"7829420", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"5296608", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"60", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{"2105", "-", 
                    RowBox[{"58146", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"60784", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "151517"}], "+", 
                    RowBox[{"1577776", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"5427916", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"10534016", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"7294080", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "856945"}], "+", 
                    RowBox[{"1506428", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"428748", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1246405", "-", 
                    RowBox[{"5848510", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"11736808", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"7519800", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"5144976", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"10", " ", 
                RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"72", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{"603", "-", 
                    RowBox[{"830", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"112", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"gk", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8843"}], "+", 
                    RowBox[{"50230", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                    RowBox[{"110500", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                    RowBox[{"83336", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "-", 
                    RowBox[{"16128", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"g4a2k", "[", "momk", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"22200", " ", 
             RowBox[{"g4k", "[", "momk", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "3"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"115200", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                 "5"]}], "-", 
               RowBox[{"240", " ", "\[Pi]", " ", 
                RowBox[{"gk", "[", "momk", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"],
                 " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "79"}], "-", 
                  RowBox[{"3932", " ", 
                   RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                  RowBox[{"1652", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "+", 
                  RowBox[{"1920", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                  RowBox[{"90", " ", 
                   SuperscriptBox[
                    RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"467", "-", 
                    RowBox[{"1232", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"596", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"8", " ", 
                   RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"853", "-", 
                    RowBox[{"3419", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"1242", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"gk", "[", "momk", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"461700", " ", 
                   SuperscriptBox[
                    RowBox[{"g4a1k", "[", "momk", "]"}], "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], 
                    "3"]}], "+", 
                  RowBox[{"40", " ", 
                   RowBox[{"(", 
                    RowBox[{"2441", "-", 
                    RowBox[{"18892", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"53596", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"81896", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                    RowBox[{"44784", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"180", " ", 
                   SuperscriptBox[
                    RowBox[{"g4a1k", "[", "momk", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"18493", "-", 
                    RowBox[{"97758", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"235404", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"299240", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                    RowBox[{"143040", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"g4a1k", "[", "momk", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"399081", "-", 
                    RowBox[{"3184070", " ", 
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "+", 
                    RowBox[{"8418860", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}], "-", 
                    RowBox[{"11356040", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "3"]}], "+", 
                    RowBox[{"4769280", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Lambda]k", "[", "momk", "]"}], "4"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2880", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"g2k", "[", "momk", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"g2k", "[", "momk", "]"}]}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             RowBox[{"\[Lambda]k", "[", "momk", "]"}]}]}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"gk", "[", "momk", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"14", " ", 
            RowBox[{"\[Lambda]k", "[", "momk", "]"}]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]k", "[", "momk", "]"}], "2"]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9631420168251534`*^9, 3.963142016833955*^9}, 
   3.963142051727509*^9, 3.963142091458209*^9, {3.963142210776662*^9, 
   3.963142236896516*^9}, 3.9631422708919287`*^9, 
   3.969600805590452*^9},ExpressionUUID->"edf0399d-1bb7-4d77-902c-\
1c4adeffd419"]
}, Open  ]]
},
WindowSize->{808, 753},
WindowMargins->{{294, Automatic}, {48, Automatic}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"45c41259-b053-4a6e-8182-ec57550caa32"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 206, 4, 98, "Title",ExpressionUUID->"b2f2165d-858f-4ba1-8963-f7daaa87f867"],
Cell[789, 28, 5797, 177, 405, "Text",ExpressionUUID->"7fc59a87-5fe4-48e2-a91a-bb4485424ab8"],
Cell[6589, 207, 152, 3, 30, "Input",ExpressionUUID->"e6fd442b-ccab-4022-a302-8a39497908f2"],
Cell[6744, 212, 28052, 722, 1259, "Input",ExpressionUUID->"4757dd8c-b264-4568-a108-1189b547c32b"],
Cell[34799, 936, 40442, 1021, 1749, "Input",ExpressionUUID->"531aec87-9ba2-43f3-b430-4e76b2f105f7"],
Cell[75244, 1959, 73535, 1750, 3044, "Input",ExpressionUUID->"d138772a-ef19-4079-ae60-6d8d34003f43"],
Cell[148782, 3711, 141803, 3331, 5989, "Input",ExpressionUUID->"edf0399d-1bb7-4d77-902c-1c4adeffd419"]
}, Open  ]]
}
]
*)


